Efficient, arbitrarily high precision hardware logarithmic arithmetic for linear algebra

The logarithmic number system (LNS) is arguably not broadly used due to exponential circuit overheads for summation tables relative to arithmetic precision. Methods to reduce this overhead have been proposed, yet still yield designs with high chip area and power requirements. Use remains limited to lower precision or high multiply/add ratio cases, while much of linear algebra (near 1:1 multiply/add ratio) does not qualify. We present a dual-base approximate logarithmic arithmetic comparable to floating point in use, yet unlike LNS it is easily fully pipelined, extendable to arbitrary precision with $O(n^2)$ overhead, and energy efficient at a 1:1 multiply/add ratio. Compared to float32 or float64 vector inner product with FMA, our design is respectively 2.3x and 4.6x more energy efficient in 7 nm CMOS. It depends on exp and log evaluation 5.4x and 3.2x more energy efficient, at 0.23x and 0.37x the chip area for equivalent accuracy versus standard hyperbolic CORDIC using shift-and-add and approximated ODE integration in the style of Revol and Yakoubsohn. This technique is a novel design alternative for low power, high precision hardened linear algebra in computer vision, graphics and machine learning applications.

==> plots/plot-cond-number.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter
from matplotlib.ticker import EngFormatter
from matplotlib.ticker import FormatStrFormatter
from matplotlib.ticker import FuncFormatter
import numpy as np

conds = []
n_64_double = []
n_64_float8_23 = []
n_64_float10_37 = []
n_64_log8_23 = []
n_64_log10_37 = []

with open('/Users/jhj/Downloads/log_cond_num.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        cur_size = int(row[0])
#        if cur_size != 64:
#            continue
        cur_cond = int(row[1])
        cur_double = float(row[2])
        cur_float8_23 = float(row[3])
        cur_float10_37 = float(row[4])
        cur_log8_23 = float(row[5])
        cur_log10_37 = float(row[6])

        conds.append(cur_cond)
        n_64_double.append(cur_double)
        n_64_float8_23.append(cur_float8_23)
        n_64_float10_37.append(cur_float10_37)
        n_64_log8_23.append(cur_log8_23)
        n_64_log10_37.append(cur_log10_37)

#plt.rcParams["figure.figsize"] = [12,7]
plt.rcParams["figure.figsize"] = [8, 3.6]
fig, ax = plt.subplots()

ax.set_xlabel(r'$\log_{10}(\kappa(A))$', fontsize='large')
ax.set_ylabel(r'$\|\|x - x_r\|\|_2$ error', fontsize='large')
#ax.set_xscale('log', basex=2)
ax.set_yscale('log')

ax.plot(conds, n_64_float8_23, color='black', ls=(0, (2, 4)), label=r'float32 with FMA')
ax.plot(conds, n_64_log8_23, color='black', ls=(0, (5, 5)), label=r'log32 FLMA')
#ax.plot(conds, n_64_float9_30, color='red', ls="--", label=r'(9, 30) float')
#ax.plot(conds, n_64_log9_30, color='green', ls="--", label=r'(9, 30) log')
#ax.plot(conds, n_64_float10_37, color='red', ls="-.", label=r'float48 with FMA')
#ax.plot(conds, n_64_log10_37, color='green', ls="-.", label=r'log48 FLMA')
ax.plot(conds, n_64_double, color='grey', label=r'float64 with FMA')

labels = conds

ax.xaxis.set_major_formatter(ScalarFormatter())

# ax.plot(beta_alpha[0], beta_alpha[1], color='grey', label=r'$\beta = \alpha$')
# ax.plot(beta_1[0], beta_1[1], color='red', ls=':', label=r'$\beta = 1$')
# ax.plot(beta_7[0], beta_7[1], color='green', ls = '--', label=r'$\beta = 7$')
# ax.plot(beta_14[0], beta_14[1], color='blue', ls = '-.', label=r'$\beta = 14$')
ax.xaxis.set_major_formatter(FormatStrFormatter('%d'))
start, end = ax.get_xlim()
#ax.xaxis.set_ticks(np.arange(start, end + 1, 1))
#ax.yaxis.set_major_formatter(ScalarFormatter()) # FormatStrFormatter('%.6f'))

ax.set_xlim(0, 10)
#ax.set_ylim(0.0, 0.22)
ax.set_ylim(1e-16, 5e8)
# ax.set_title(r'Least squares $Ax = b$ solution via Householder QR for 64 $\times$ 64 matrices')
ax.legend(loc='lower right', fontsize='x-large')
plt.tight_layout()
#plt.show()
#plt.savefig('/Users/jhj/Downloads/cond_number.png', format='png')
plt.savefig('least_squares_error.eps', format='eps')


==> plots/plot_add_abs.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter
from matplotlib.ticker import EngFormatter
from matplotlib.ticker import FormatStrFormatter

x = []
p1 = []
p2 = []
p3 = []
p4 = []

with open('add_abs.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x.append(int(row[0]))
        p1.append(float(row[1]))
        p2.append(float(row[2]))
        p3.append(float(row[3]))
        p4.append(float(row[4]))

plt.rcParams["figure.figsize"] = [8,5]
fig, ax = plt.subplots()

ax.set_xlabel(r'$\epsilon$ (in log ULP)', fontsize='large')
ax.set_ylabel(r'absolute error', fontsize='large')
ax.set_yscale('symlog', linthreshy=1e-10)
ax.set_xscale('symlog')
ax.plot(x,p1, label=r'$\alpha=1$')
ax.plot(x,p2, label=r'$\alpha=7$')
ax.plot(x,p3, label=r'$\alpha=14$')
ax.plot(x,p4, label=r'$\alpha=24$')
ax.xaxis.set_major_formatter(ScalarFormatter())
#ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

ax.set_xlim(0, 1e6)
#ax.set_ylim()
#ax.set_title(r'FLMA catastrophic cancellation relative error')
ax.legend(loc='lower left', fontsize='x-large')
plt.show()
#plt.savefig('add_abs.eps', format='eps')


==> plots/plot_add_ulp_accuracy.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter
from matplotlib.ticker import EngFormatter
from matplotlib.ticker import FormatStrFormatter
import numpy as np

beta_1 = [[], []]
beta_7 = [[], []]
beta_14 = [[], []]
beta_alpha = [[], []]

with open('new-32-results/add-beta-1.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        beta_1[0].append(int(row[0]))
        beta_1[1].append(float(row[11]))

with open('new-32-results/add-beta-7.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        beta_7[0].append(int(row[0]))
        beta_7[1].append(float(row[11]))

with open('new-32-results/add-beta-14.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        beta_14[0].append(int(row[0]))
        beta_14[1].append(float(row[11]))

with open('new-32-results/add-beta-is-alpha.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        beta_alpha[0].append(int(row[0]))
        beta_alpha[1].append(float(row[11]))

plt.rcParams["figure.figsize"] = [8,3.6]
fig, ax = plt.subplots()

ax.set_xlabel(r'FLMA $\alpha$', fontsize='large')
ax.set_ylabel(r'Fraction of sums not correctly rounded', fontsize='large')
ax.set_yscale('log')
#ax.set_yscale('symlog', linthreshy=1e-10)
#ax.set_xscale('symlog')

ax.plot(beta_alpha[0], beta_alpha[1], color='black', label=r'$\beta = \alpha$')
ax.plot(beta_1[0], beta_1[1], color='darkgrey', ls=(0, (3, 7)), label=r'$\beta = 1$')
ax.plot(beta_7[0], beta_7[1], color='darkgrey', ls =(0, (3, 2, 7, 2)), label=r'$\beta = 7$')
ax.plot(beta_14[0], beta_14[1], color='darkgrey', ls = (0, (10, 2)), label=r'$\beta = 14$')
ax.xaxis.set_major_formatter(FormatStrFormatter('%d'))
start, end = ax.get_xlim()
ax.xaxis.set_ticks(np.arange(start, end + 1, 1))
#ax.yaxis.set_major_formatter(ScalarFormatter()) # FormatStrFormatter('%.6f'))

ax.set_xlim(1, 16.05)
#ax.set_ylim(0.0, 0.22)
ax.set_ylim(0.000003, 1)
#ax.set_title(r'FLMA catastrophic cancellation relative error')
ax.legend(loc='lower left', fontsize='x-large')
#plt.show()
plt.tight_layout()
plt.savefig('add_ulp_accuracy.eps', format='eps')


==> plots/plot_catastrophe_abs.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter
from matplotlib.ticker import EngFormatter
from matplotlib.ticker import FormatStrFormatter

x = []
p1 = []
p2 = []
p3 = []
p4 = []

with open('catastrophe_abs.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x.append(int(row[0]))
        p1.append(float(row[1]))
        p2.append(float(row[2]))
        p3.append(float(row[3]))
        p4.append(float(row[4]))

plt.rcParams["figure.figsize"] = [8,3.8]
fig, ax = plt.subplots(tight_layout=True)

ax.set_xlabel(r'$\epsilon$ (in log domain ULPs)', fontsize='large')
ax.set_ylabel(r'absolute error', fontsize='large')
ax.set_yscale('symlog', linthreshy=1e-10)
ax.set_xscale('symlog')
ax.plot(x,p1, label=r'$\alpha=1$')
ax.plot(x,p2, label=r'$\alpha=7$')
ax.plot(x,p3, label=r'$\alpha=14$')
ax.plot(x,p4, label=r'$\alpha=24$')
ax.xaxis.set_major_formatter(ScalarFormatter())
#ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

ax.set_xlim(0, 1e6)
ax.set_ylim(-2e-8, 2e-8)
#ax.set_title(r'FLMA catastrophic cancellation relative error')
ax.legend(loc='lower left', fontsize='x-large')
#plt.show()
plt.savefig('catastrophe_abs.eps', format='eps')


==> plots/plot_catastrophe_rel.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter

x = []
p1 = []
p2 = []
p3 = []
p4 = []

with open('catastrophe_rel.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        x.append(int(row[0]))
        p1.append(int(row[1]))
        p2.append(int(row[2]))
        p3.append(int(row[3]))
        p4.append(int(row[4]))

plt.rcParams["figure.figsize"] = [8,3.8]
fig, ax = plt.subplots(tight_layout=True)

ax.set_xlabel(r'$\epsilon$ (in log domain ULPs)', fontsize='large')
ax.set_ylabel(r'relative error', fontsize='large')
ax.set_yscale('symlog')
ax.set_xscale('symlog')
ax.plot(x,p1, label=r'$\alpha=1$', color='lightgrey')
ax.plot(x,p2, label=r'$\alpha=7$', color='darkgrey')
ax.plot(x,p3, label=r'$\alpha=14$', color='black')
ax.plot(x,p4, label=r'$\alpha=24$', color='black', ls=(0, (2, 4)))
ax.xaxis.set_major_formatter(ScalarFormatter())
ax.yaxis.set_major_formatter(ScalarFormatter())
ax.set_xlim(0, 1e6)
ax.set_ylim(-1e5, 1e5)
#ax.set_title(r'FLMA catastrophic cancellation relative error')
ax.legend(loc='lower left', fontsize='x-large')
#plt.show()
plt.savefig('catastrophe_rel.eps', format='eps')


==> plots/plot_exp_accuracy.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter
from matplotlib.ticker import EngFormatter
from matplotlib.ticker import FormatStrFormatter

plot = {}
cordic = [[], []]

with open('exp_accuracy.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        iters = int(row[0]) + 1
        fewer_bits = int(row[1])
        log_product = int(row[2])
        incorrect = float(row[3])

        if (iters, fewer_bits) in plot:
            plot[(iters, fewer_bits)][0].append(log_product)
            plot[(iters, fewer_bits)][1].append(incorrect)
        else:
            v = [[log_product], [incorrect]]
            plot[(iters, fewer_bits)] = v

# with open('exp_cordic_accuracy.csv','r') as csvfile:
#     plots = csv.reader(csvfile, delimiter=',')
#     for row in plots:
#         out = int(row[0])
#         incorrect = float(row[1])

#         cordic[0].append(out)
#         cordic[1].append(incorrect)

print(plot)

plt.rcParams["figure.figsize"] = [8,4.5]
fig, ax = plt.subplots()

ax.set_xlabel(r'$\ell, p$ (in bits, with $\ell = p$)', fontsize='large')
ax.set_ylabel(r'Fraction of $y = e^x$ not correctly rounded', fontsize='large')
ax.set_yscale('log')
#ax.set_yscale('symlog', linthreshy=1e-10)
#ax.set_xscale('symlog')

for st in [[14, 2, (0, (3, 8)), 'lightgrey'], [14, 1, (0, (3, 2)), 'lightgrey'], [15, 2, (0, (1, 3, 3, 3)), 'darkgrey'], [15, 1, (0, (1, 1, 6, 1)), 'darkgrey'], [16, 2, (0, (10, 5)), 'black'], [16, 1, '-', 'black']]:
    iters = st[0]
    r = st[1]
    line_style = st[2]
    color = st[3]

    ax.plot(plot[(iters, r)][0],
            plot[(iters, r)][1],
            label=r'$I={}, r={}$'.format(iters, r), ls=line_style, color=color) #ls=':')#dashes=(2, 2))

#ax.plot(cordic[0], cordic[1], label=r'CORDIC', ls='-.', color='green')

#ax.plot(plot[(14, 2)][0], plot[(14, 2)][1], label=r'$I=14, r=2$')
#ax.plot(plot[(14, 1)][0], plot[(14, 1)][1], label=r'$I=14, r=1$')
#ax.plot(plot[(14, 0)][0], plot[(14, 0)][1], label=r'$I=14, r=0$')

#ax.xaxis.set_major_formatter(ScalarFormatter())
ax.yaxis.set_major_formatter(FormatStrFormatter('%.3f'))

ax.set_xlim(27, 36)
#ax.set_ylim(0.0, 0.22)
ax.set_ylim(0.001, 0.25)
#ax.set_title(r'FLMA catastrophic cancellation relative error')
ax.legend(loc='lower left', fontsize='x-large')
#plt.show()
plt.savefig('exp_accuracy.eps', format='eps')


==> plots/plot_log_accuracy.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter
from matplotlib.ticker import EngFormatter
from matplotlib.ticker import FormatStrFormatter

from labellines import *

plot = {}
cordic = [[], []]

with open('log_accuracy.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        log_product = int(row[0])
        iters = int(row[1])
        fewer_bits = int(row[2])
        use_bits = int(row[3])
        incorrect = float(row[4])

        if (iters, fewer_bits, use_bits) in plot:
            plot[(iters, fewer_bits, use_bits)][0].append(log_product)
            plot[(iters, fewer_bits, use_bits)][1].append(incorrect)
        else:
            v = [[log_product], [incorrect]]
            plot[(iters, fewer_bits, use_bits)] = v

print(plot)

plt.rcParams["figure.figsize"] = [8,4.5]
fig, ax = plt.subplots()

ax.set_xlabel(r'$\ell, p$ (in bits, with $\ell = p$)', fontsize='large')
ax.set_ylabel(r'Fraction of $y = \ln(x)$ not correctly rounded', fontsize='large')
ax.set_yscale('log')
#ax.set_yscale('symlog', linthreshy=1e-10)
#ax.set_xscale('symlog')

for s in [[14, 'lightgrey'], [15, 'black']]:
    for u in [[10, (0, (3, 9))], [12, (0, (8, 4))], [14, '-']]:
        for t in [[3, 'v']]: #, [2, 'p']]:
            iters = s[0]

            fewer_bits = t[0]

            use_bits = u[0]

            color = s[1]
            line_style = u[1]
            marker_style = None # t[1]

            if (iters, fewer_bits, use_bits) in plot:
                ax.plot(plot[(iters, fewer_bits, use_bits)][0],
                        plot[(iters, fewer_bits, use_bits)][1],
                        label=r'$I={}, s={}$'.format(iters+1, use_bits),
                        ls=line_style, marker=marker_style, color=color) #ls=':')#dashes=(2, 2))

#ax.xaxis.set_major_formatter(ScalarFormatter())
ax.yaxis.set_major_formatter(FormatStrFormatter('%.3f'))

ax.set_xlim(27, 36)
#ax.set_ylim(0.0, 0.22)
ax.set_ylim(0.001, 0.25)
#ax.set_title(r'FLMA catastrophic cancellation relative error')
ax.legend(loc='lower left', fontsize='large')
#labelLines(plt.gca().get_lines(),align=False,fontsize=14)
#plt.show()
plt.savefig('log_accuracy.eps', format='eps')


==> plots/plot_mul_add_accuracy.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.ticker import ScalarFormatter
from matplotlib.ticker import EngFormatter
from matplotlib.ticker import FormatStrFormatter
from matplotlib.ticker import FuncFormatter
import numpy as np

sizes = []
floating = []
alpha_1 = []
alpha_7 = []
alpha_14 = []

with open('mul-add-error.csv','r') as csvfile:
    plots = csv.reader(csvfile, delimiter=',')
    for row in plots:
        cur_size = int(row[2])
        cur_alpha = int(row[0])

        float_err = float(row[3])
        log_err = float(row[4])

        if cur_alpha == 1:
            sizes.append(cur_size)
            floating.append(float_err)
            alpha_1.append(log_err)
        elif cur_alpha == 7:
            alpha_7.append(log_err)
        elif cur_alpha == 14:
            alpha_14.append(log_err)

plt.rcParams["figure.figsize"] = [8,3.6]
fig, ax = plt.subplots()

ax.set_xlabel(r'Vector length $n$', fontsize='large')
ax.set_ylabel(r'Absolute error', fontsize='large')
ax.set_xscale('log', basex=2)
ax.set_yscale('log')

ax.plot(sizes, floating, color='black', label=r'float32')
ax.plot(sizes, alpha_1, color='lightgrey', ls = (0, (2, 2)), label=r'$\alpha = \beta = 1$')
ax.plot(sizes, alpha_7, color='darkgrey', ls = (0, (8, 4)), label=r'$\alpha = \beta = 7$')
#ax.plot(sizes, alpha_14, color='blue', ls = ':', label=r'$\alpha = \beta = 14$')

labels = sizes

ax.xaxis.set_major_formatter(ScalarFormatter())

# ax.plot(beta_alpha[0], beta_alpha[1], color='grey', label=r'$\beta = \alpha$')
# ax.plot(beta_1[0], beta_1[1], color='red', ls=':', label=r'$\beta = 1$')
# ax.plot(beta_7[0], beta_7[1], color='green', ls = '--', label=r'$\beta = 7$')
# ax.plot(beta_14[0], beta_14[1], color='blue', ls = '-.', label=r'$\beta = 14$')
# ax.xaxis.set_major_formatter(FormatStrFormatter('%d'))
start, end = ax.get_xlim()
#ax.xaxis.set_ticks(np.arange(start, end + 1, 1))
#ax.yaxis.set_major_formatter(ScalarFormatter()) # FormatStrFormatter('%.6f'))

ax.set_xlim(1, 1024.05)
#ax.set_ylim(0.0, 0.22)
ax.set_ylim(1e-8, 2e-5)
#ax.set_title(r'FLMA catastrophic cancellation relative error')
ax.legend(loc='lower right', fontsize='x-large')
plt.tight_layout()
#plt.show()
plt.savefig('mul_add_accuracy.eps', format='eps')

